Sharp Bounds and Canonical Blow-ups for Toric Projectivization

For every dimension $n\ge3$, we construct a family $\Sigma_n(a,b)$ of smooth complete fans with Picard number five and fixed combinatorial type. For integers $a,b\ge1$, the minimum number of new rays in a smooth projective refinement is $\min(a,b)$, attained by ordinary invariant codimension-two blow-ups. If projective simplicial refinements with maximal-cone multiplicity at most an integer $\mu\ge1$ are allowed, the minimum is $\lceil\min(a,b)/\mu\rceil$. The threefold lower bound depends only on subdivisions of four two-dimensional cones. Toric wedges preserve this minimum while raising the dimension, and a selective support-function criterion gives the matching upper bound. We also construct a projectivization algorithm natural under lattice isomorphisms. For smooth input, it principalizes an intrinsic monomial ideal by ordinary blow-ups with smooth, possibly disconnected centers. Running a fixed functorial principalization algorithm over $\mathbb{Q}$ gives a sequence of fans valid over every field. An intrinsic resolution procedure treats arbitrary complete rational fans. Finally, Oda's threefold shows why symmetry can prevent a canonical ordering of the components of a center, even when their simultaneous blow-up is canonical.

==> anc/README.txt <==
Online Resource 2: Exact-arithmetic verification software
Article: Sharp Bounds and Canonical Blow-ups for Toric Projectivization
Author: Parsa Bakhtary

Run with Python 3.9 or newer, without -O:
  python3 verify_all.py

The four Python files must be in the same directory. Both suites use only
Python's standard library. The library also contains optional NumPy/SciPy
routines, which are not invoked by these suites.

verify_all.py runs verify_certificates.py and verify_wedges.py.
toric_exact_lib.py provides exact rational fan operations.
verification_results.txt records the successful complete run.
SHA256SUMS.txt gives checksums for these ancillary files.

The scripts check finite examples and certificates. They do not implement
Wlodarczyk's principalization algorithm. The labelled resolution checks
concern the separate procedure in Section 5.2. The general proofs appear
in the article and the appended certificate supplement (Online Resource 1).

Full sign-adaptation uses the lexicographically smallest pair of primitive
ray vectors to break ties, sorting each pair in the chosen basis. This is
the rule behind the reported 25- and 42-step runs.


==> anc/SHA256SUMS.txt <==
8eeef157869b63e3e78efc7d444d9b114c0a11b5bae61da1ef30000ebfc7a201  README.txt
e371135514a6606e53532e8d5655dee11fb78507bea3d363188dd986869077b9  toric_exact_lib.py
fcd39e1ad48162d3b43ed8e93cf8bc4a32da17539e931e4f3f79cae6cb38da0d  verification_results.txt
a708ae3cbca745672949d3b665571bc7a5ceb793b47fc00ddb721d35ea10819e  verify_all.py
580716284b71f0b1bebd05e27db7dcb84c82815b2bf30e6fa99224764f5b20fa  verify_certificates.py
81ba3650fb94f7d684534d1261dfdf69e08bb944849e534312e9d875a75cd89d  verify_wedges.py


==> anc/toric_exact_lib.py <==
"""Online Resource 2: Exact-arithmetic verification software
Article: Sharp Bounds and Canonical Blow-ups for Toric Projectivization
Author and corresponding author: Parsa Bakhtary
Affiliation: Independent, Sunnyvale, California, USA
Email: pbakhtary@gmail.com

Exact-arithmetic toric fan library accompanying the manuscript.

All fan data are Python ints / fractions.Fraction.  Floating point is used
only inside scipy's LP solver to *find* candidate certificates; every
certificate that is reported is re-verified exactly over Q.
"""
from fractions import Fraction
from math import gcd
from itertools import combinations
import random

# --------------------------------------------------------------------------
# basic exact linear algebra
# --------------------------------------------------------------------------

def vgcd(v):
    g = 0
    for x in v:
        g = gcd(g, abs(int(x)))
    return g


def primitive(v):
    """primitive integer vector on the same ray (v must be integral)."""
    v = tuple(int(x) for x in v)
    g = vgcd(v)
    assert g > 0, "zero vector"
    return tuple(x // g for x in v)


def det(M):
    """exact determinant of a square matrix (ints or Fractions)."""
    n = len(M)
    A = [[Fraction(x) for x in row] for row in M]
    d = Fraction(1)
    for c in range(n):
        p = None
        for r in range(c, n):
            if A[r][c] != 0:
                p = r
                break
        if p is None:
            return Fraction(0)
        if p != c:
            A[c], A[p] = A[p], A[c]
            d = -d
        d *= A[c][c]
        for r in range(c + 1, n):
            if A[r][c] != 0:
                f = A[r][c] / A[c][c]
                for k in range(c, n):
                    A[r][k] -= f * A[c][k]
    return d


def rref(M):
    """reduced row echelon form; returns (R, pivot_cols)."""
    A = [[Fraction(x) for x in row] for row in M]
    rows = len(A)
    cols = len(A[0]) if rows else 0
    piv = []
    r = 0
    for c in range(cols):
        if r >= rows:
            break
        p = None
        for i in range(r, rows):
            if A[i][c] != 0:
                p = i
                break
        if p is None:
            continue
        A[r], A[p] = A[p], A[r]
        pv = A[r][c]
        A[r] = [x / pv for x in A[r]]
        for i in range(rows):
            if i != r and A[i][c] != 0:
                f = A[i][c]
                A[i] = [a - f * b for a, b in zip(A[i], A[r])]
        piv.append(c)
        r += 1
    return A, piv


def rank(M):
    if not M:
        return 0
    return len(rref(M)[1])


def nullspace(M, ncols=None):
    """basis of {x : M x = 0} as list of Fraction tuples."""
    if not M:
        return [tuple(Fraction(int(i == j)) for j in range(ncols)) for i in range(ncols)]
    R, piv = rref(M)
    cols = len(M[0])
    free = [c for c in range(cols) if c not in piv]
    basis = []
    for f in free:
        x = [Fraction(0)] * cols
        x[f] = Fraction(1)
        for i, pc in enumerate(piv):
            x[pc] = -R[i][f]
        basis.append(tuple(x))
    return basis


def lattice_index(vectors, n):
    """multiplicity of the simplicial cone spanned by `vectors` in Z^n:
    index of Z<vectors> in its saturation = gcd of maximal minors."""
    d = len(vectors)
    g = 0
    for cols in combinations(range(n), d):
        sub = [[v[c] for c in cols] for v in vectors]
        g = gcd(g, abs(int(det(sub))))
    assert g > 0, "vectors dependent"
    return g


def dot(m, v):
    return sum(int(a) * int(b) for a, b in zip(m, v))


def mat_vec(T, v):
    return tuple(sum(T[i][j] * v[j] for j in range(len(v))) for i in range(len(T)))


def random_unimodular(n, rng, steps=12):
    """random element of GL_n(Z) (product of elementary ops, permutations, signs)."""
    T = [[int(i == j) for j in range(n)] for i in range(n)]
    for _ in range(steps):
        kind = rng.randrange(3)
        if kind == 0:
            i, j = rng.sample(range(n), 2)
            c = rng.choice([-2, -1, 1, 2])
            for k in range(n):
                T[i][k] += c * T[j][k]
        elif kind == 1:
            i, j = rng.sample(range(n), 2)
            T[i], T[j] = T[j], T[i]
        else:
            i = rng.randrange(n)
            T[i] = [-x for x in T[i]]
    assert abs(det(T)) == 1
    return T


# --------------------------------------------------------------------------
# simplicial complete fans
# --------------------------------------------------------------------------

class SimplicialFan:
    """rays: list of primitive integer tuples; cones: set of frozensets of
    ray indices (maximal cones, all of full dimension)."""

    def __init__(self, rays, cones, labels=None):
        self.rays = [tuple(int(x) for x in r) for r in rays]
        self.n = len(self.rays[0])
        self.cones = set(frozenset(c) for c in cones)
        self.labels = dict(labels) if labels else None
        for r in self.rays:
            assert primitive(r) == r, "ray not primitive: %s" % (r,)
        assert len(set(self.rays)) == len(self.rays), "duplicate rays"

    def copy(self):
        return SimplicialFan(list(self.rays), set(self.cones),
                             labels=dict(self.labels) if self.labels else None)

    def ray_index(self, v):
        v = tuple(v)
        return self.rays.index(v)

    def mult_cone(self, c):
        return lattice_index([self.rays[i] for i in c], self.n)

    def is_smooth(self):
        return all(self.mult_cone(c) == 1 for c in self.cones)

    def max_mult(self):
        return max(self.mult_cone(c) for c in self.cones)

    def mult_profile(self):
        prof = {}
        for c in self.cones:
            m = self.mult_cone(c)
            prof[m] = prof.get(m, 0) + 1
        return prof

    def facets(self):
        """dict facet(frozenset) -> list of maximal cones containing it."""
        F = {}
        for c in self.cones:
            for i in c:
                F.setdefault(c - {i}, []).append(c)
        return F

    def two_cones(self):
        S = set()
        for c in self.cones:
            for p in combinations(sorted(c), 2):
                S.add(frozenset(p))
        return S

    def all_faces(self, dim):
        S = set()
        for c in self.cones:
            for p in combinations(sorted(c), dim):
                S.add(frozenset(p))
        return S

    def f_vector(self):
        return tuple(len(self.all_faces(d)) for d in range(1, self.n + 1))

    # --- completeness -----------------------------------------------------
    def check_complete(self, rng=None, npoints=40):
        """Returns (ok, message).  Checks: every facet lies in exactly two
        maximal cones whose outside rays are on opposite sides of the facet
        hyperplane, every maximal cone is full-dimensional, and random
        generic rational points lie in exactly one maximal cone."""
        rng = rng or random.Random(1)
        n = self.n
        for c in self.cones:
            if len(c) != n:
                return False, "cone %s not full dimensional" % sorted(c)
            if det([self.rays[i] for i in c]) == 0:
                return False, "degenerate cone %s" % sorted(c)
        F = self.facets()
        for f, cs in F.items():
            if len(cs) != 2:
                return False, "facet %s in %d cones" % (sorted(f), len(cs))
            m = self.hyperplane_normal(f)
            a = next(iter(cs[0] - f))
            b = next(iter(cs[1] - f))
            if dot(m, self.rays[a]) * dot(m, self.rays[b]) >= 0:
                return False, "facet %s: cones on same side" % sorted(f)
        for _ in range(npoints):
            x = tuple(rng.randint(-97, 97) for _ in range(n))
            k = sum(1 for c in self.cones if self.cone_contains(c, x, strict=False))
            if k != 1:
                # could be on a boundary; retry with another point
                x = tuple(rng.randint(-1000, 1000) for _ in range(n))
                k = sum(1 for c in self.cones if self.cone_contains(c, x, strict=False))
                if k != 1:
                    return False, "point %s lies in %d maximal cones" % (x, k)
        return True, "complete (facet pairing + %d random points)" % npoints

    def hyperplane_normal(self, f):
        """primitive normal of the span of the (n-1) rays in f."""
        M = [list(self.rays[i]) for i in f]
        ker = nullspace(M)
        assert len(ker) == 1, "facet not spanning a hyperplane"
        v = ker[0]
        den = 1
        for x in v:
            den = den * x.denominator // gcd(den, x.denominator)
        return primitive([x * den for x in v])

    def barycentric_coords(self, c, x):
        """coefficients of x in the basis given by the rays of cone c."""
        idx = sorted(c)
        M = [[Fraction(self.rays[i][k]) for i in idx] for k in range(self.n)]
        # solve M a = x  (M is n x n)
        aug = [row + [Fraction(x[k])] for k, row in enumerate(M)]
        R, piv = rref(aug)
        assert piv == list(range(self.n)), "cone not full-dim"
        return {idx[i]: R[i][self.n] for i in range(self.n)}

    def cone_contains(self, c, x, strict=False):
        a = self.barycentric_coords(c, x)
        if strict:
            return all(v > 0 for v in a.values())
        return all(v >= 0 for v in a.values())

    # --- walls, relations, bends -------------------------------------------
    def walls(self):
        """list of (facet, cone_plus, cone_minus) for a complete fan."""
        out = []
        for f, cs in self.facets().items():
            assert len(cs) == 2, "not complete"
            out.append((f, cs[0], cs[1]))
        return out

    def wall_relation(self, f, cp, cm):
        """primitive integral relation c_+ a + c_- b = sum c_i r_i,
        returned as dict ray_index -> coefficient on the *left-hand side*
        form  sum_i c_i r_i - c_+ a - c_- b = 0, normalised so that
        c_+ > 0 and gcd of all coefficients is 1.
        The bend functional is delta(h) = sum coef[i] h(r_i)."""
        idx = sorted(f)
        a = next(iter(cp - f))
        b = next(iter(cm - f))
        cols = idx + [a, b]
        M = [[self.rays[j][k] for j in cols] for k in range(self.n)]  # n x (n+1)
        ker = nullspace(M)
        assert len(ker) == 1
        v = list(ker[0])
        den = 1
        for x in v:
            den = den * x.denominator // gcd(den, x.denominator)
        v = [int(x * den) for x in v]
        g = vgcd(v)
        v = [x // g for x in v]
        # v gives sum_j v_j col_j = 0 ; we want coefficient of a negative
        if v[-2] > 0:
            v = [-x for x in v]
        assert v[-2] < 0 and v[-1] < 0, "wall relation: outside coefficients must have the same sign"
        coef = {cols[j]: v[j] for j in range(len(cols))}
        return coef

    def bend_functionals(self):
        """list of (facet, dict ray->coef); delta(h)=sum coef*h."""
        return [(f, self.wall_relation(f, cp, cm)) for f, cp, cm in self.walls()]

    @staticmethod
    def bend(coef, h):
        return sum(Fraction(c) * Fraction(h[i]) for i, c in coef.items())

    # --- star subdivision ---------------------------------------------------
    def star_subdivide(self, face, s, label=None):
        """star subdivision at the primitive vector s in relint(face).
        `face` is a frozenset of ray indices.  Returns new ray index."""
        s = primitive(s)
        assert s not in self.rays, "ray already present"
        self.rays.append(s)
        si = len(self.rays) - 1
        if self.labels is not None:
            self.labels[si] = label
        affected = [c for c in self.cones if face <= c]
        assert affected, "face not in fan"
        for c in affected:
            self.cones.remove(c)
            for i in face:
                self.cones.add((c - {i}) | {si})
        return si

    def transform(self, T):
        """image fan under an integer matrix T (as list of rows)."""
        rays = [primitive(mat_vec(T, r)) for r in self.rays]
        return SimplicialFan(rays, set(self.cones), labels=self.labels)

    def cone_set_of_vectors(self):
        return frozenset(frozenset(self.rays[i] for i in c) for c in self.cones)


# --------------------------------------------------------------------------
# projectivity via LP + exact verification
# --------------------------------------------------------------------------

def _rationalize(x, maxden=10 ** 6):
    return Fraction(x).limit_denominator(maxden)


def projectivity(fan, need_certificate=True):
    """Decide strict upper convexity of some fan-linear function.
    Returns (verdict, cert) with verdict in {'projective','nonprojective',
    'undetermined'}; for 'projective' cert is a dict ray->Fraction with all
    bends exactly > 0; for 'nonprojective' cert is a nonzero nonnegative
    rational vector q (dict facet->Fraction) with sum q_w delta_w = 0."""
    import numpy as np
    from scipy.optimize import linprog
    B = fan.bend_functionals()
    r = len(fan.rays)
    W = len(B)
    A = np.zeros((W, r))
    for k, (f, coef) in enumerate(B):
        for i, c in coef.items():
            A[k, i] = c
    # maximise t s.t. A h >= t, -1000<=h<=1000, t<=1
    cobj = np.zeros(r + 1)
    cobj[-1] = -1.0
    Aub = np.hstack([-A, np.ones((W, 1))])
    bub = np.zeros(W)
    bounds = [(-1000, 1000)] * r + [(None, 1)]
    res = linprog(cobj, A_ub=Aub, b_ub=bub, bounds=bounds, method="highs")
    if res.status == 0 and -res.fun > 1e-7:
        hfloat = res.x[:r]
        for maxden in (10 ** 3, 10 ** 6, 10 ** 9):
            h = {i: _rationalize(hfloat[i], maxden) for i in range(r)}
            if all(SimplicialFan.bend(coef, h) > 0 for f, coef in B):
                return "projective", h
        for K in (1, 2, 4, 10, 100, 1000, 10000):
            h = {i: Fraction(round(hfloat[i] * K)) for i in range(r)}
            if all(SimplicialFan.bend(coef, h) > 0 for f, coef in B):
                return "projective", h
        return "undetermined", "LP says projective but exact check failed"
    # try to find a nonnegative dependence (Farkas certificate)
    Aeq = np.vstack([A.T, np.ones((1, W))])
    beq = np.zeros(r + 1)
    beq[-1] = 1.0
    res2 = linprog(np.zeros(W), A_eq=Aeq, b_eq=beq, bounds=[(0, None)] * W, method="highs")
    if res2.status == 0:
        qf = res2.x
        for maxden in (10 ** 3, 10 ** 6, 10 ** 9):
            q = [_rationalize(x, maxden) for x in qf]
            if all(x >= 0 for x in q) and any(x > 0 for x in q):
                tot = [Fraction(0)] * r
                for k, (f, coef) in enumerate(B):
                    if q[k]:
                        for i, c in coef.items():
                            tot[i] += q[k] * c
                if all(x == 0 for x in tot):
                    return "nonprojective", {B[k][0]: q[k] for k in range(W) if q[k]}
        # exact fallback: support from floats, exact nullspace
        S = [k for k in range(W) if qf[k] > 1e-9]
        M = [[int(B[k][1].get(i, 0)) for k in S] for i in range(r)]  # r x |S|
        ker = nullspace(M) if S else []
        if len(ker) == 1:
            v = ker[0]
            if all(x <= 0 for x in v):
                v = tuple(-x for x in v)
            if all(x >= 0 for x in v) and any(x > 0 for x in v):
                return "nonprojective", {B[S[j]][0]: v[j] for j in range(len(S)) if v[j]}
        return "undetermined", "LP says nonprojective but exact certificate failed"
    return "undetermined", "LP failed: %s / %s" % (res.status, res2.status)


def obstruction_cone_dimension(fan):
    """dimension (of the linear span) of C = {q>=0 : sum q_w delta_w = 0},
    with exact certificates.  Returns (dim, support, h, q) where h is a
    rational function with nonnegative bends, zero exactly on `support`,
    and q is a rational kernel vector strictly positive on `support`."""
    import numpy as np
    from scipy.optimize import linprog
    B = fan.bend_functionals()
    r = len(fan.rays)
    W = len(B)
    A = np.zeros((W, r))
    for k, (f, coef) in enumerate(B):
        for i, c in coef.items():
            A[k, i] = c
    # find h with A h >= 0 maximising number of positive bends:
    # maximise sum_k min(A_k h, 1)  ->  variables h, t_k in [0,1], t_k <= A_k h
    cobj = np.concatenate([np.zeros(r), -np.ones(W)])
    Aub = np.hstack([-A, np.eye(W)])
    bub = np.zeros(W)
    bounds = [(-1000, 1000)] * r + [(0, 1)] * W
    res = linprog(cobj, A_ub=Aub, b_ub=bub, bounds=bounds, method="highs")
    assert res.status == 0
    hfloat = res.x[:r]
    h = None
    for maxden in (10 ** 3, 10 ** 6, 10 ** 9):
        hh = {i: _rationalize(hfloat[i], maxden) for i in range(r)}
        vals = [SimplicialFan.bend(coef, hh) for f, coef in B]
        if all(v >= 0 for v in vals):
            h = hh
            break
    assert h is not None, "could not rationalise h"
    vals = [SimplicialFan.bend(coef, h) for f, coef in B]
    support = [k for k in range(W) if vals[k] == 0]
    # every nonneg dependence is supported on `support` (exact: evaluate at h).
    # now find exact q >= 0 in kernel with q_k > 0 for all k in support
    if not support:
        return 0, [], h, None
    S = support
    M = [[int(B[k][1].get(i, 0)) for k in S] for i in range(r)]  # r x |S|
    ker = nullspace(M)  # vectors in Q^|S|
    # LP: find q in span(ker), q >= 1 on all coords  (strictly positive)
    K = np.array([[float(x) for x in v] for v in ker]).T  # |S| x dimker
    if K.size == 0:
        return 0, [], h, None
    resq = linprog(np.zeros(K.shape[1]), A_ub=-K, b_ub=-np.ones(len(S)), bounds=[(None, None)] * K.shape[1], method="highs")
    if resq.status != 0:
        # not full dimensional inside the kernel: shrink support by LP per coord
        raise RuntimeError("support of C is a proper subset of the zero set of h; refine needed")
    lam = [_rationalize(x, 10 ** 6) for x in resq.x]
    q = [sum(lam[j] * ker[j][i] for j in range(len(ker))) for i in range(len(S))]
    assert all(x > 0 for x in q), "exact positivity failed"
    # exact kernel check
    tot = [Fraction(0)] * r
    for j, k in enumerate(S):
        for i, c in B[k][1].items():
            tot[i] += q[j] * c
    assert all(x == 0 for x in tot)
    dim = len(ker)
    return dim, [B[k][0] for k in S], h, {B[S[j]][0]: q[j] for j in range(len(S))}


# --------------------------------------------------------------------------
# sign adaptation (Sections 4-7 of the manuscript), implemented from the text
# --------------------------------------------------------------------------

def oriented_primitive_normal(m):
    m = primitive(m)
    for x in m:
        if x != 0:
            return m if x > 0 else tuple(-y for y in m)
    raise ValueError


def wall_normals(fan):
    """distinct oriented primitive wall normals, lexicographically ordered."""
    S = set()
    for f, cp, cm in fan.walls():
        S.add(oriented_primitive_normal(fan.hyperplane_normal(f)))
    return sorted(S)


def bad_two_cones(fan, m):
    out = []
    for t in fan.two_cones():
        u, v = sorted(t)
        a, b = dot(m, fan.rays[u]), dot(m, fan.rays[v])
        if a * b < 0:
            out.append((t, abs(a) + abs(b)))
    return out


def adapt(fan, m, simplicial=False, log=None):
    """sign-adapt `fan` to the normal m in place, following Lemma 4.5 /
    Theorem 1.4 selection rule (max weight, then lexicographically first
    (min(u,v),max(u,v)) pair).  Returns number of subdivisions."""
    steps = 0
    while True:
        bad = bad_two_cones(fan, m)
        if not bad:
            return steps
        W = max(w for t, w in bad)
        cands = []
        for t, w in bad:
            if w == W:
                u, v = sorted(fan.rays[i] for i in t)
                cands.append(((u, v), t))
        cands.sort()
        t = cands[0][1]
        u, v = list(t)
        s = tuple(x + y for x, y in zip(fan.rays[u], fan.rays[v]))
        if not simplicial:
            assert primitive(s) == s, "smooth case: u+v must be primitive"
        s = primitive(s)
        if log is not None:
            log.append((m, W, fan.rays[u], fan.rays[v], s))
        fan.star_subdivide(t, s)
        steps += 1


def sequential_adaptation(fan, normals, simplicial=False):
    """Construction 5.2: adapt to each normal in the given order."""
    counts = []
    for m in normals:
        counts.append(adapt(fan, m, simplicial=simplicial))
    return counts


# --------------------------------------------------------------------------
# general (possibly nonsimplicial) complete fans and the canonical
# construction of Section 8
# --------------------------------------------------------------------------

def facet_hyperplanes_of_cone(rays):
    """all facet hyperplanes (primitive unoriented normals, as the
    representative with first nonzero coordinate positive) of the
    full-dimensional cone spanned by `rays`."""
    n = len(rays[0])
    out = set()
    for sub in combinations(range(len(rays)), n - 1):
        M = [list(rays[i]) for i in sub]
        if rank(M) != n - 1:
            continue
        ker = nullspace(M)
        v = ker[0]
        den = 1
        for x in v:
            den = den * x.denominator // gcd(den, x.denominator)
        m = oriented_primitive_normal([x * den for x in v])
        vals = [dot(m, r) for r in rays]
        if all(x >= 0 for x in vals) or all(x <= 0 for x in vals):
            onH = [rays[i] for i in range(len(rays)) if vals[i] == 0]
            if rank([list(r) for r in onH]) == n - 1:
                out.add(m)
    return out


def wall_hyperplanes(rays, maxcones):
    """set of unoriented primitive wall normals S_Sigma of a complete fan."""
    S = set()
    for c in maxcones:
        S |= facet_hyperplanes_of_cone([rays[i] for i in c])
    return sorted(S)


class ArrangementFan:
    """the fan cut out by a central hyperplane arrangement, via covectors."""

    def __init__(self, normals):
        self.normals = [tuple(m) for m in normals]
        self.n = len(self.normals[0])
        self.s = len(self.normals)
        n, s = self.n, self.s
        assert rank([list(m) for m in self.normals]) == n, "normals must span"
        # rays = both directions of every 1-dimensional flat
        lines = set()
        for sub in combinations(range(s), n - 1):
            M = [list(self.normals[i]) for i in sub]
            if rank(M) != n - 1:
                continue
            v = nullspace(M)[0]
            den = 1
            for x in v:
                den = den * x.denominator // gcd(den, x.denominator)
            p = primitive([x * den for x in v])
            lines.add(p)
        rays = set()
        for p in lines:
            rays.add(p)
            rays.add(tuple(-x for x in p))
        self.rays = sorted(rays)
        sign = lambda x: (x > 0) - (x < 0)
        self.ray_sign = {r: tuple(sign(dot(m, r)) for m in self.normals) for r in self.rays}
        # covectors: closure of cocircuits under composition
        cov = set(self.ray_sign.values())
        cov.add(tuple([0] * s))
        changed = True
        while changed:
            changed = False
            L = list(cov)
            new = set()
            for X in L:
                for Y in L:
                    Z = tuple(x if x != 0 else y for x, y in zip(X, Y))
                    if Z not in cov:
                        new.add(Z)
            if new:
                cov |= new
                changed = True
        self.faces = sorted(cov)
        self.face_rays = {}
        self.face_dim = {}
        for X in self.faces:
            rs = [r for r in self.rays if all(a == 0 or a == b for a, b in zip(self.ray_sign[r], X))]
            self.face_rays[X] = rs
            zero = [list(self.normals[i]) for i in range(s) if X[i] == 0]
            self.face_dim[X] = n - (rank(zero) if zero else 0)
            assert self.face_dim[X] == (rank([list(r) for r in rs]) if rs else 0)
        self.chambers = [X for X in self.faces if all(x != 0 for x in X)]

    def subfaces(self, X, d):
        """faces of dimension d contained in face X."""
        return [Y for Y in self.faces if self.face_dim[Y] == d and
                all(b == 0 or b == a for a, b in zip(X, Y))]

    def is_simplicial(self):
        return all(len(self.face_rays[X]) == self.n for X in self.chambers)

    def barycentre(self, X):
        rs = self.face_rays[X]
        return primitive(tuple(sum(r[k] for r in rs) for k in range(self.n)))

    def barycentric_fan(self):
        """Bar(A): simplicial fan with labelled rays (label = dim of face)."""
        n = self.n
        nz = [X for X in self.faces if self.face_dim[X] > 0]
        bary = {X: self.barycentre(X) for X in nz}
        rays = sorted(set(bary.values()))
        assert len(rays) == len(nz), "barycentres not distinct"
        idx = {r: i for i, r in enumerate(rays)}
        labels = {idx[bary[X]]: self.face_dim[X] for X in nz}
        # flags: chains of faces of dims 1..n
        below = {}
        for X in nz:
            d = self.face_dim[X]
            if d > 1:
                below[X] = self.subfaces(X, d - 1)
        cones = set()

        def extend(chain):
            X = chain[-1]
            if self.face_dim[X] == 1:
                cones.add(frozenset(idx[bary[Y]] for Y in chain))
                return
            for Y in below[X]:
                extend(chain + [Y])

        for X in self.chambers:
            extend([X])
        return SimplicialFan(rays, cones, labels=labels)


def canonical_resolution(fan, log=None, check_invariants=True):
    """Construction 8.2 applied to a labelled simplicial complete fan (in
    place).  Returns list of batch records."""
    n = fan.n
    t = 0
    batches = []
    D = fan.max_mult()
    prev_profile = None
    while True:
        # find nonsmooth cones of minimal dimension
        selected = None
        for d in range(2, n + 1):
            nonsmooth = [f for f in fan.all_faces(d) if fan.mult_cone(f) > 1]
            if nonsmooth:
                tuples = {}
                for f in nonsmooth:
                    K = tuple(sorted(fan.labels[i] for i in f))
                    assert len(set(K)) == d, "labels not distinct in a cone"
                    tuples.setdefault(K, []).append(f)
                K = min(tuples)
                selected = (d, K, tuples[K])
                break
        if selected is None:
            return batches
        t += 1
        d, K, faces = selected
        # invariant: no two selected cones in a common maximal cone
        if check_invariants:
            for c in fan.cones:
                assert sum(1 for f in faces if f <= c) <= 1, "cofacial selected cones"
            for f in faces:
                for i in f:
                    for j in f:
                        if i < j:
                            pass
        # choose points
        newrays = []
        for f in faces:
            gens = sorted(f, key=lambda i: fan.labels[i])
            U = [fan.rays[i] for i in gens]
            m = lattice_index(U, n)
            assert m > 1
            best = None
            # lattice points sum a_i u_i with a_i in (1/m)Z, 0<=a_i<1
            from itertools import product
            for ks in product(range(m), repeat=d):
                if all(k == 0 for k in ks):
                    continue
                pt = [sum(Fraction(ks[i], m) * U[i][c] for i in range(d)) for c in range(n)]
                if all(x.denominator == 1 for x in pt):
                    a = tuple(Fraction(k, m) for k in ks)
                    if best is None or a < best[0]:
                        best = (a, tuple(int(x) for x in pt))
            assert best is not None, "no lattice point"
            a, p = best
            assert all(0 < x < 1 for x in a), "coefficient not strictly inside"
            # proper faces smooth?
            if check_invariants:
                for i in f:
                    if d > 1:
                        assert fan.mult_cone(f - {i}) == 1, "proper face not smooth"
                assert primitive(p) == p, "lex-min point not primitive"
            s = primitive(p)
            newrays.append((f, s, a))
        # multiplicities before
        before = {c: fan.mult_cone(c) for c in fan.cones}
        affected = {c for c in fan.cones if any(f <= c for f, s, a in newrays)}
        M = max(before[c] for c in affected)
        for f, s, a in newrays:
            fan.star_subdivide(f, s, label=n + t)
        # check strict decrease
        if check_invariants:
            for c in fan.cones:
                for f, s, a in newrays:
                    si = fan.rays.index(s)
                    if si in c:
                        parent = (c - {si}) | (f - c)
                        assert parent in before
                        assert fan.mult_cone(c) < before[parent], "multiplicity did not decrease"
            for c in fan.cones:
                labs = [fan.labels[i] for i in c]
                assert len(set(labs)) == n, "labels not distinct after batch"
        prof = fan.mult_profile()
        profile_vec = tuple(prof.get(j, 0) for j in range(D, 1, -1))
        if prev_profile is not None:
            assert profile_vec < prev_profile, "termination profile did not decrease"
        prev_profile = profile_vec
        batches.append({"round": t, "dim": d, "tuple": K, "count": len(faces),
                        "M": M, "profile": profile_vec, "rays": len(fan.rays),
                        "cones": len(fan.cones)})
        if log is not None:
            log.append(batches[-1])


def canonical_projectivization(rays, maxcones, check_invariants=True):
    """P(Sigma) for a complete fan given by rays and maximal cones (sets of
    ray indices; need not be simplicial).  Returns (final fan, info)."""
    normals = wall_hyperplanes(rays, maxcones)
    A = ArrangementFan(normals)
    bar = A.barycentric_fan()
    info = {"normals": normals, "arr_faces": len(A.faces) - 1, "arr_chambers": len(A.chambers),
            "arr_simplicial": A.is_simplicial(),
            "bar_rays": len(bar.rays), "bar_cones": len(bar.cones), "bar_maxmult": bar.max_mult()}
    batches = canonical_resolution(bar, check_invariants=check_invariants)
    info["batches"] = batches
    info["final_rays"] = len(bar.rays)
    info["final_cones"] = len(bar.cones)
    return bar, info


==> anc/verification_results.txt <==
Online Resource 2: Exact-arithmetic verification software
Article: Sharp Bounds and Canonical Blow-ups for Toric Projectivization
Author and corresponding author: Parsa Bakhtary
Affiliation: Independent, Sunnyvale, California, USA
Email: pbakhtary@gmail.com

Running verify_certificates.py
Oda: obstruction cone certificate, singleton, relative g, corrected 2H, and singular example PASS.
Full adaptation: [((0, 0, 1), 1), ((0, 1, -1), 3), ((0, 1, 0), 1), ((1, -1, -1), 5), ((1, -1, 0), 2), ((1, -1, 1), 5), ((1, 0, -1), 2), ((1, 0, 0), 1), ((1, 1, -1), 5)] total 25 PASS (including smoothness and all final signs).
Full adaptation: [((0, 0, 1), 2), ((0, 1, 0), 2), ((1, 0, -1), 2), ((1, 0, 0), 1), ((1, 1, -1), 3), ((1, 1, 0), 2), ((2, 0, -1), 4), ((2, 1, -2), 9), ((2, 1, 0), 9), ((2, 2, -1), 8)] total 42 PASS (including smoothness and all final signs).
144 pairs (1 <= a,b <= 12): all singleton and final bends, relative convexity, both lengths, smoothness, and involution PASS.
k=1,...,25: diagonal obstruction identities and ranks, dimension-proof identities, direct insertion multiplicities and strict support PASS.
Primitive simplicial normalization: 2a+2b=-r1+r2 PASS.
Original fan: cyclic symmetry; no fixed 2-cone; unique fixed 3-cone 123.
After blowing up 123: still nonprojective; no fixed 2- or 3-cones.
Three selected curves are disjoint; all six subdivision orders agree.
Symmetric output: f=(10,24,16), smooth, H=(0,0,0,-7,-5,-5,-5,-4,-4,-4), minimum bend 1.
Full lattice automorphism group has order 3.
ALL SYMMETRY CHECKS PASSED. The general impossibility and minimality arguments are proved in the manuscript.
Oda derived (rays, max cones, max mult)= (146, 288, 1) ; final (rays, max cones)= (146, 288) ; resolution batches= []
Oda : strict support, smoothness, multiplicity decrease, and three unimodular covariance tests PASS.
Z(1,1) derived (rays, max cones, max mult)= (74, 144, 1) ; final (rays, max cones)= (74, 144) ; resolution batches= []
Z(1,1) : strict support, smoothness, multiplicity decrease, and three unimodular covariance tests PASS.
Z(2,2) derived (rays, max cones, max mult)= (210, 416, 3) ; final (rays, max cones)= (274, 544) ; resolution batches= [((1, 3), 16), ((1, 2, 3), 32), ((1, 5), 16)]
Z(2,2) : strict support, smoothness, multiplicity decrease, and three unimodular covariance tests PASS.
ALL FINITE CANONICAL-CONSTRUCTION CHECKS PASSED. The manuscript contains the all-dimensional proof.
ALL STATED FINITE EXACT-ARITHMETIC CHECKS PASSED.
The manuscript supplies the general proofs; finite tests do not prove the all-dimensional or infinite-family statements.

Running verify_wedges.py
768 coarse-chain cases: exact strict support, ray count, sign adaptation, and multiplicity cap PASS
80 iterated-wedge cases in dimensions 4-7: Picard five, quotient stars, multiplicities, strict support, and ray counts PASS
230 ordinary subdivisions: wedge commutes with lifted blow-up (including centers containing the wedge vertex) PASS
These finite checks supplement the general proofs in the manuscript; they do not independently certify the minimum-ray lower bounds.

ALL STATED FINITE EXACT-ARITHMETIC CHECKS PASSED.
The manuscript supplies the general proofs; principalization is invoked through Wlodarczyk's theorem, not implemented here.


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""Online Resource 2: Exact-arithmetic verification software
Article: Sharp Bounds and Canonical Blow-ups for Toric Projectivization
Author and corresponding author: Parsa Bakhtary
Affiliation: Independent, Sunnyvale, California, USA
Email: pbakhtary@gmail.com

Run the exact finite checks accompanying the toric projectivization manuscript.

Python 3.9+ standard library only; run without -O. The canonical
principalization algorithm is not implemented: the labelled resolution
runs test the direct fan procedure.
"""
from pathlib import Path
import runpy
import sys

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT))


def main():
    if not __debug__:
        raise RuntimeError("Run without -O: these checks require assertions.")
    print(__doc__.split("\n\n", 1)[0], flush=True)
    for name in ("verify_certificates.py", "verify_wedges.py"):
        print(f"\nRunning {name}", flush=True)
        runpy.run_path(str(ROOT / name), run_name="__main__")
    print("\nALL STATED FINITE EXACT-ARITHMETIC CHECKS PASSED.", flush=True)
    print("The manuscript supplies the general proofs; principalization is "
          "invoked through Wlodarczyk's theorem, not implemented here.")


if __name__ == "__main__":
    main()



==> anc/verify_certificates.py <==
#!/usr/bin/env python3
"""Online Resource 2: Exact-arithmetic verification software
Article: Sharp Bounds and Canonical Blow-ups for Toric Projectivization
Author and corresponding author: Parsa Bakhtary
Affiliation: Independent, Sunnyvale, California, USA
Email: pbakhtary@gmail.com

Exact certificate checks accompanying the toric projectivization manuscript.

Run: python3 verify_certificates.py
Requires Python 3.9+ and only the standard library. Do not use python -O:
assertions are the checks. Labels for rays and cones are one-based.

Checks finite examples and formula transcription, not the all-parameter proofs
or geometric completeness of the initial fans. The manuscript supplies those
proofs and cites the original complete-fan constructions. Signed minors give
primitive integral wall relations with the gcd of ALL coefficients equal to 1.
Includes the direct labelled construction in dimension three, unimodular
covariance checks, and the symmetry obstruction for individual blow-up centers.
The principalization algorithm is not implemented here.
"""
from fractions import Fraction as F
from collections import Counter
from itertools import combinations, permutations, product
from math import gcd

ODA_RAYS = [(1,0,0),(0,1,0),(0,0,1),(-1,-1,-1),(-1,-1,0),(0,-1,-1),(-1,0,-1)]
ODA_CONES = [(1,2,3),(1,2,7),(1,3,6),(1,6,7),(2,3,5),(2,5,7),(3,5,6),(4,5,6),(4,5,7),(4,6,7)]
Z_CONES = [(1,2,4),(2,3,4),(3,4,5),(4,5,6),(1,4,6),(1,6,7),(1,2,7),(2,3,7),(3,5,8),(5,6,8),(3,7,8),(6,7,8)]

def z_rays(a,b=None):
    if b is None: b=a
    return [(-1,b,0),(0,-1,0),(1,-1,0),(-1,0,-1),(0,0,-1),(0,1,0),(0,0,1),(1,0,a)]

def det(a,b,c):
    return a[0]*(b[1]*c[2]-b[2]*c[1])-a[1]*(b[0]*c[2]-b[2]*c[0])+a[2]*(b[0]*c[1]-b[1]*c[0])

def primitive(v):
    d=gcd(*v)
    return tuple(x//d for x in v)

def wall_rows(rays,cones):
    adjacency={}
    for c in cones:
        for w in combinations(sorted(c),2):
            adjacency.setdefault(w,[]).append(next(x for x in c if x not in w))
    rows={}
    for w,opp in sorted(adjacency.items()):
        assert len(opp)==2
        ids=list(w)+opp
        vec=[rays[i-1] for i in ids]
        coeff=[(-1)**i*det(*(vec[:i]+vec[i+1:])) for i in range(4)]
        coeff=primitive(coeff)
        if coeff[2]>0: coeff=tuple(-x for x in coeff)
        assert coeff[2]<0 and coeff[3]<0, (w,coeff)
        assert all(sum(coeff[j]*vec[j][i] for j in range(4))==0 for i in range(3))
        row=[0]*len(rays)
        for i,x in zip(ids,coeff): row[i-1]=x
        rows[w]=tuple(row)
    return rows

def bends(rays,cones,h):
    assert len(h)==len(rays)
    return {w:sum(x*y for x,y in zip(row,h)) for w,row in wall_rows(rays,cones).items()}

def subdivide(rays,cones,edge):
    i,j=edge
    ray_sum=tuple(x+y for x,y in zip(rays[i-1],rays[j-1]))
    d=gcd(*ray_sum)
    s=primitive(ray_sum)
    assert s not in rays
    out=list(rays)+[s]
    new_id=len(out)
    new_cones=[]
    for c in cones:
        if set(edge).issubset(c):
            children=[tuple(sorted([new_id]+[x for x in c if x!=j])),tuple(sorted([new_id]+[x for x in c if x!=i]))]
            old_mult=abs(det(*(rays[x-1] for x in c)))
            assert old_mult>0
            for child in children:
                assert d*abs(det(*(out[x-1] for x in child)))==old_mult
            new_cones += children
        else: new_cones.append(c)
    return out,new_cones

def normal(u,v):
    n=primitive((u[1]*v[2]-u[2]*v[1],u[2]*v[0]-u[0]*v[2],u[0]*v[1]-u[1]*v[0]))
    return tuple(-x for x in n) if next(x for x in n if x)<0 else n

def full_adapt(rays,cones):
    normals=sorted({normal(rays[i-1],rays[j-1]) for i,j in wall_rows(rays,cones)})
    out=[]
    for m in normals:
        rays,cones,trace=adapt(rays,cones,m)
        assert all(abs(det(*(rays[i-1] for i in c)))==1 for c in cones)
        out.append((m,len(trace)))
    for m in normals:
        assert_adapted(rays,cones,m)
    return rays,cones,out

def adapt(rays,cones,m):
    rays=list(rays); cones=list(cones); trace=[]
    initially_smooth=all(abs(det(*(rays[i-1] for i in c)))==1 for c in cones)
    while True:
        vals=[sum(x*y for x,y in zip(m,r)) for r in rays]
        edges=set(w for c in cones for w in combinations(sorted(c),2))
        bad=[e for e in edges if vals[e[0]-1]*vals[e[1]-1]<0]
        if not bad: return rays,cones,trace
        e=min(bad,key=lambda e:(-sum(abs(vals[i-1]) for i in e),tuple(sorted(rays[i-1] for i in e))))
        old_weight=sum(abs(vals[i-1]) for i in e)
        rays,cones=subdivide(rays,cones,e); trace.append(e)
        if initially_smooth:
            assert all(abs(det(*(rays[i-1] for i in c)))==1 for c in cones)
        new=len(rays)
        new_val=sum(x*y for x,y in zip(m,rays[-1]))
        for c in cones:
            if new not in c: continue
            for i in c:
                if i!=new and vals[i-1]*new_val<0:
                    assert abs(vals[i-1])+abs(new_val)<old_weight

def add_rows(rows,weights):
    return tuple(sum(q*rows[w][i] for w,q in weights.items()) for i in range(len(next(iter(rows.values())))))

def rank(A):
    A=[list(map(F,row)) for row in A]
    if not A: return 0
    r=0
    for c in range(len(A[0])):
        pivot=next((i for i in range(r,len(A)) if A[i][c]),None)
        if pivot is None: continue
        A[r],A[pivot]=A[pivot],A[r]
        p=A[r][c]; A[r]=[x/p for x in A[r]]
        for i in range(r+1,len(A)):
            p=A[i][c]
            if p: A[i]=[x-p*y for x,y in zip(A[i],A[r])]
        r+=1
        if r==len(A): break
    return r

def assert_adapted(rays,cones,m):
    vals=[sum(x*y for x,y in zip(m,r)) for r in rays]
    assert all(vals[i-1]*vals[j-1]>=0 for c in cones for i,j in combinations(c,2))


def assert_smooth(rays,cones):
    assert all(abs(det(*(rays[i-1] for i in c)))==1 for c in cones)


def test_oda():
    rows=wall_rows(ODA_RAYS,ODA_CONES)
    assert_smooth(ODA_RAYS,ODA_CONES)
    support={(1,7),(2,5),(3,6)}
    assert not any(add_rows(rows,{w:1 for w in support}))
    bs=bends(ODA_RAYS,ODA_CONES,[0,0,0,-10,-8,-8,-8])
    assert {w for w,v in bs.items() if v==0}==support
    assert all(v>0 for w,v in bs.items() if w not in support)
    assert rank([rows[w] for w in support])==2
    h0=[0,0,0,-10,-9,-8,-7]
    bs=bends(ODA_RAYS,ODA_CONES,h0)
    assert bs[2,5]==-2
    assert min(v for w,v in bs.items() if w!=(2,5))==1
    rr,cc,tr=adapt(ODA_RAYS,ODA_CONES,(0,0,1))
    assert len(tr)==1 and rr[-1]==(0,-1,0)
    g=[0]*7+[1]
    gb=bends(rr,cc,g)
    assert gb[1,8]==gb[5,8]==1
    two_H=[2*x-8*abs(v[2])+y for x,v,y in zip(h0+[-8],rr,g)]
    assert two_H==[0,0,-8,-28,-18,-24,-22,-15]
    assert min(bends(rr,cc,two_H).values())==1
    assert (len(rr),len(wall_rows(rr,cc)),len(cc))==(8,18,12)

    singular=[primitive((x,2*y,z)) for x,y,z in ODA_RAYS]
    sr,sc,st=adapt(singular,ODA_CONES,(0,0,1))
    assert len(st)==1 and sr[-1]==(0,-1,0)
    before=sorted(abs(det(*(singular[i-1] for i in c))) for c in ODA_CONES)
    after=sorted(abs(det(*(sr[i-1] for i in c))) for c in sc)
    assert before==[1]*4+[2]*6
    assert after==[1]*8+[2]*4
    bs=bends(singular,ODA_CONES,h0)
    assert all(v>0 for w,v in bs.items() if w!=(2,5)) and bs[2,5]<0
    assert min(bends(sr,sc,[0,0,-12,-42,-27,-36,-33,-13]).values())==1
    print('Oda: obstruction cone certificate, singleton, relative g, corrected 2H, and singular example PASS.')


def test_full_runs():
    expected_oda=[((0,0,1),1),((0,1,-1),3),((0,1,0),1),((1,-1,-1),5),((1,-1,0),2),((1,-1,1),5),((1,0,-1),2),((1,0,0),1),((1,1,-1),5)]
    expected_z=[((0,0,1),2),((0,1,0),2),((1,0,-1),2),((1,0,0),1),((1,1,-1),3),((1,1,0),2),((2,0,-1),4),((2,1,-2),9),((2,1,0),9),((2,2,-1),8)]
    for rays,cones,total,expected in [(ODA_RAYS,ODA_CONES,25,expected_oda),(z_rays(2),Z_CONES,42,expected_z)]:
        assert_smooth(rays,cones)
        rr,cc,trace=full_adapt(rays,cones)
        assert trace==expected and sum(n for _,n in trace)==total
        assert len(rr)==len(rays)+total
        assert len(cc)==len(cones)+2*total
        assert len(wall_rows(rr,cc))==len(wall_rows(rays,cones))+3*total
        print('Full adaptation:',trace,'total',total,'PASS (including smoothness and all final signs).')


def expected_singleton(a,b):
    return {(1,2):1,(1,4):4,(1,7):4,(1,6):4*b+1,(2,3):4*b+2,
            (2,4):4*b+1,(2,7):4*b+1,(3,4):2,(3,5):4*a*(b+1),
            (5,6):4*a*(b+1),(3,7):2,(3,8):4*(b+1),(6,8):4*(b+1),
            (4,5):2,(4,6):3,(6,7):3,(5,8):2-4*a*(b+1),(7,8):2}


def test_parameter_grid():
    perm={1:8,8:1,2:5,5:2,3:4,4:3,6:7,7:6}
    assert {tuple(sorted(perm[i] for i in c)) for c in Z_CONES}==set(Z_CONES)
    for a in range(1,13):
        for b in range(1,13):
            rays=z_rays(a,b)
            assert_smooth(rays,Z_CONES)
            assert (len(rays),len(wall_rows(rays,Z_CONES)),len(Z_CONES))==(8,18,12)
            swapped=z_rays(b,a)
            assert all((-x,z,y)==swapped[perm[i]-1] for i,(x,y,z) in enumerate(rays,1))
            hhat=[-(4*b+1),0,0,2,0,-4,-4*(b+1),-4*a*(b+1)-2]
            bs=bends(rays,Z_CONES,hhat)
            assert bs==expected_singleton(a,b)
            assert all(v>0 for w,v in bs.items() if w!=(5,8))
            rr,cc,tr=adapt(rays,Z_CONES,(0,1,0))
            assert len(tr)==b and rr[8:]==[(-1,b-j,0) for j in range(1,b+1)]
            assert_smooth(rr,cc)
            rz,cz,tz=adapt(rays,Z_CONES,(0,0,1))
            assert len(tz)==a
            assert_smooth(rz,cz)
            assert_adapted(rr,cc,(0,1,0))
            assert_adapted(rz,cz,(0,0,1))
            h=[-(b+1),0,0,1,0,-1,-(b+3),-a*(b+3)-1]
            hbs=bends(rays,Z_CONES,h)
            assert hbs[4,5]==hbs[7,8]==0 and hbs[5,8]==-a*(b+3)
            assert all(v>=1 for w,v in hbs.items() if w not in {(4,5),(5,8),(7,8)})
            C=a*(b+3)+2; eps=F(1,b*(b+1))
            g=[0]*8+[F(j*(2*b+1-j),2) for j in range(1,b+1)]
            gb=bends(rr,cc,g)
            assert all(gb[i,8+j]==1 for i in [4,7] for j in range(1,b+1))
            H=[hv-C*abs(rv[1])+eps*gv for hv,rv,gv in zip(h+[-(b+1)]*b,rr,g)]
            bs=bends(rr,cc,H)
            expected={(1,6):b+1,(2,3):b+2,(3,4):1,(3,5):a*(b+3),
                      (5,6):a*(b+3),(3,7):1,(3,8):b+3,(6,8):b+3,
                      (4,5):2*C,(7,8):2*C,(4,6):2,(6,7):2,(5,8):2*C-a*(b+3),
                      (1,4):1-b*eps,(1,7):1-b*eps,(2,4):b+F(1,2),(2,7):b+F(1,2),
                      (2,8+b):F(3,2),(4,8+b):2*C+eps,(7,8+b):2*C+eps}
            for j in range(1,b):
                expected[4,8+j]=expected[7,8+j]=eps
            for j in range(1,b+1):
                prev=1 if j==1 else 8+j-1
                expected[prev,8+j]=2-eps*F(j*(2*b+1-j),2)
            assert bs==expected,(a,b)
            assert len(bs)==18+3*b and min(bs.values())==eps
    print('144 pairs (1 <= a,b <= 12): all singleton and final bends, relative convexity, both lengths, smoothness, and involution PASS.')


def test_diagonal_and_direct():
    for k in range(1,26):
        rays=z_rays(k); rows=wall_rows(rays,Z_CONES)
        q1={(1,2):1,(3,7):1,(4,6):1,(5,8):1,(1,4):k-1,(3,8):k-1}
        q2={(1,2):1,(3,4):1,(6,7):1,(5,8):1,(1,4):k-1,(3,8):k-1}
        assert not any(add_rows(rows,q1)) and not any(add_rows(rows,q2))
        assert rank([[q.get(w,0) for w in rows] for q in [q1,q2]])==2
        assert rank(list(rows.values()))==5
        for weights in [{(1,2):1,(4,6):1,(1,4):k,(3,8):-1},
                        {(3,7):1,(5,8):1,(1,4):-1,(3,8):k}]:
            assert not any(add_rows(rows,weights))
        if k==1:
            bs=bends(rays,Z_CONES,[-1,0,0,0,0,-1,-1,-1])
            zero={(1,2),(3,4),(3,7),(4,6),(5,8),(6,7)}
            assert {w for w,v in bs.items() if v==0}==zero
            assert all(v>0 for w,v in bs.items() if w not in zero)
            assert rank([rows[w] for w in zero])==4
            assert rank([rows[w] for w in [(1,2),(3,4),(3,7),(4,6)]])==4
        # Direct (unequal-sum) insertion at v1+k*v2, not the adaptation step.
        rr=rays+[(-1,0,0)]; cc=[]
        for c in Z_CONES:
            if {1,2}.issubset(c):
                children=[tuple(sorted([9]+[i for i in c if i!=j])) for j in [1,2]]
                assert sorted(abs(det(*(rr[i-1] for i in d))) for d in children)==[1,k]
                cc+=children
            else: cc.append(c)
        assert_adapted(rr,cc,(0,1,0))
        assert max(abs(det(*(rr[i-1] for i in c))) for c in cc)==k
        # Construct a strict support by the finite inequalities in Theorem 2.2.
        hhat=[-(4*k+1),0,0,2,0,-4,-4*(k+1),-4*k*(k+1)-2]
        hv=hhat+[hhat[0]+k*hhat[1]]
        hb=bends(rr,cc,hv)
        pb=bends(rr,cc,[-abs(v[1]) for v in rr])
        g=[0]*8+[1]; gb=bends(rr,cc,g)
        C=1+max([F(abs(hb[w])+1,pb[w]) for w in hb if pb[w]>0]+[F(0)])
        fb={w:hb[w]+C*pb[w] for w in hb}
        assert all(v>=0 for v in fb.values())
        assert all(gb[w]>0 for w,v in fb.items() if v==0)
        eps=min([F(1)]+[v/(2*(1+abs(gb[w]))) for w,v in fb.items() if v>0])
        H=[x+C*y+eps*z for x,y,z in zip(hv,[-abs(v[1]) for v in rr],g)]
        assert min(bends(rr,cc,H).values())>0
    print('k=1,...,25: diagonal obstruction identities and ranks, dimension-proof identities, direct insertion multiplicities and strict support PASS.')


def test_simplicial_normalization():
    rays=[(1,0,0),(1,2,0),(-1,-1,0),(0,0,1),(0,1,-1)]
    cones=[(1,2,4),(2,3,4),(1,3,4),(1,2,5),(2,3,5),(1,3,5)]
    assert wall_rows(rays,cones)[1,2]==(-1,1,0,-2,-2)
    print('Primitive simplicial normalization: 2a+2b=-r1+r2 PASS.')



# Canonical projectivization in dimension three.

def dot(a, b):
    return sum(x*y for x, y in zip(a, b))


def cross(a, b):
    return (a[1]*b[2]-a[2]*b[1], a[2]*b[0]-a[0]*b[2], a[0]*b[1]-a[1]*b[0])


def ray_sum(vectors):
    vectors = list(vectors)
    return tuple(sum(v[j] for v in vectors) for j in range(3))


def geometric_fan(rays, cones):
    return frozenset(frozenset(rays[i-1] for i in c) for c in cones)


def arrangement(rays, cones):
    normals = sorted({normal(rays[i-1], rays[j-1]) for i, j in wall_rows(rays, cones)})
    candidates = set()
    for a, b in combinations(normals, 2):
        v = cross(a, b)
        if any(v):
            v = primitive(v)
            candidates.add(v)
            candidates.add(tuple(-x for x in v))
    rr = sorted(candidates)
    values = [[dot(m, v) for m in normals] for v in rr]
    chambers = set()
    # Sorting is only an enumeration device: every sign pattern is included.
    for signs in product((-1, 1), repeat=len(normals)):
        ids = tuple(i+1 for i, vals in enumerate(values)
                    if all(s*t >= 0 for s, t in zip(signs, vals)))
        if len(ids) >= 3 and any(det(*(rr[i-1] for i in c)) for c in combinations(ids, 3)):
            chambers.add(ids)
    facets = {}
    for cone in chambers:
        faces = set()
        for m in normals:
            face = tuple(i for i in cone if dot(m, rr[i-1]) == 0)
            if len(face) >= 2:
                assert len(face) == 2
                faces.add(face)
        assert len(faces) == len(cone)
        facets[cone] = faces
    assert set(i for c in chambers for i in c) == set(range(1, len(rr)+1))
    return rr, chambers, facets, normals


def strict_perturbation(rays, cones, h, g):
    hb = bends(rays, cones, h)
    gb = bends(rays, cones, g)
    assert all(v >= 0 for v in hb.values())
    assert all(gb[w] > 0 for w, v in hb.items() if v == 0)
    epsilon = min([F(1)] + [F(v, 2*(1+abs(gb[w]))) for w, v in hb.items() if v > 0])
    result = [x+epsilon*y for x, y in zip(h, g)]
    assert min(bends(rays, cones, result).values()) > 0
    return result


def subdivide_batch(rays, cones, colors, h, centers, new_color, require_drop):
    """centers = [(ordered old ray ids, primitive new ray, coefficient tuple)]."""
    for cone in cones:
        assert sum(set(face).issubset(cone) for face, _, _ in centers) <= 1
    rr = list(rays)
    hh = list(h)
    cl = list(colors)
    mapping = []
    for face, new_ray, coeff in centers:
        assert new_ray not in rr
        rr.append(new_ray)
        hh.append(sum(a*h[i-1] for a, i in zip(coeff, face)))
        cl.append(new_color)
        mapping.append((set(face), len(rr)))
    cc = []
    for cone in cones:
        match = [(face, new) for face, new in mapping if face.issubset(cone)]
        if not match:
            cc.append(cone)
            continue
        face, new = match[0]
        old_mult = abs(det(*(rays[i-1] for i in cone)))
        for omitted in face:
            child = tuple(sorted([new] + [i for i in cone if i != omitted]))
            if require_drop:
                assert 0 < abs(det(*(rr[i-1] for i in child))) < old_mult
            cc.append(child)
    g = [0]*len(rays) + [1]*len(centers)
    hh = strict_perturbation(rr, cc, hh, g)
    return rr, cc, cl, hh


def derived_arrangement(rays, cones):
    rr, chambers, facets, normals = arrangement(rays, cones)
    old_len = len(rr)
    cc = []
    # Star all original maximal cones simultaneously, then original facets.
    for cone in sorted(chambers):
        rr.append(primitive(ray_sum(rr[i-1] for i in cone)))
        new = len(rr)
        for face in facets[cone]:
            cc.append(tuple(sorted(face + (new,))))
    h0 = [-sum(abs(dot(m, v)) for m in normals) for v in rr]
    g = [0]*old_len + [1]*len(chambers)
    hh = strict_perturbation(rr, cc, h0, g)
    colors = [1]*old_len + [3]*len(chambers)
    centers = []
    for face in sorted(set().union(*facets.values())):
        raw = ray_sum(rr[i-1] for i in face)
        d = gcd(*raw)
        centers.append((face, primitive(raw), (F(1,d), F(1,d))))
    rr, cc, colors, hh = subdivide_batch(rr, cc, colors, hh, centers, 2, False)
    assert all(len({colors[i-1] for i in c}) == 3 for c in cc)
    return rr, cc, colors, hh, normals


def multiplicity(rays, face):
    v = [rays[i-1] for i in face]
    return gcd(*cross(*v)) if len(face) == 2 else abs(det(*v))


def coordinates(vectors, point):
    if len(vectors) == 3:
        a, b, c = vectors
        denominator = det(a, b, c)
        return (F(det(point, b, c), denominator), F(det(a, point, c), denominator), F(det(a, b, point), denominator))
    a, b = vectors
    for j, k in combinations(range(3), 2):
        denominator = a[j]*b[k]-a[k]*b[j]
        if denominator:
            coeff = (F(point[j]*b[k]-point[k]*b[j], denominator),
                     F(a[j]*point[k]-a[k]*point[j], denominator))
            return coeff if all(sum(t*v[l] for t,v in zip(coeff,vectors)) == point[l] for l in range(3)) else None
    raise AssertionError('Dependent generators')


def box_ray(rays, face, colors):
    ordered = tuple(sorted(face, key=lambda i: colors[i-1]))
    vv = [rays[i-1] for i in ordered]
    intervals = [range(sum(min(0,v[j]) for v in vv), sum(max(0,v[j]) for v in vv)+1) for j in range(3)]
    candidates = []
    for point in product(*intervals):
        if not any(point):
            continue
        coeff = coordinates(vv, point)
        if coeff is not None and all(0 <= t < 1 for t in coeff):
            assert all(t > 0 for t in coeff), (face, coeff)
            candidates.append((coeff, point))
    assert len(candidates) == multiplicity(rays, face)-1
    coeff, point = min(candidates)
    d = gcd(*point)
    return ordered, primitive(point), tuple(t/d for t in coeff)


def profile(rays, cones, bound):
    counts = Counter(abs(det(*(rays[i-1] for i in c))) for c in cones)
    return tuple(counts[k] for k in range(bound, 1, -1))


def canonical_projectivization(rays, cones):
    rr, cc, colors, hh, normals = derived_arrangement(rays, cones)
    initial = (len(rr), len(cc), max(abs(det(*(rr[i-1] for i in c))) for c in cc))
    bound = initial[2]
    new_color = 4
    batches = []
    while any(abs(det(*(rr[i-1] for i in c))) > 1 for c in cc):
        selected = None
        for dimension in (2, 3):
            faces = {tuple(sorted(face)) for c in cc for face in combinations(c, dimension)}
            bad = [face for face in faces if multiplicity(rr, face) > 1]
            if bad:
                key = min(tuple(sorted(colors[i-1] for i in face)) for face in bad)
                selected = [face for face in bad if tuple(sorted(colors[i-1] for i in face)) == key]
                break
        assert selected
        before = profile(rr, cc, bound)
        centers = [box_ray(rr, face, colors) for face in sorted(selected)]
        rr, cc, colors, hh = subdivide_batch(rr, cc, colors, hh, centers, new_color, True)
        after = profile(rr, cc, bound)
        assert after < before
        assert all(len({colors[i-1] for i in c}) == 3 for c in cc)
        batches.append((key, len(centers)))
        new_color += 1
    assert all(abs(det(*(rr[i-1] for i in c))) == 1 for c in cc)
    assert min(bends(rr, cc, hh).values()) > 0
    for m in normals:
        assert all(dot(m, rr[i-1])*dot(m, rr[j-1]) >= 0 for c in cc for i,j in combinations(c,2))
    return rr, cc, hh, initial, batches


def transform(v, matrix):
    return tuple(dot(row, v) for row in matrix)


def test_canonical_projectivization():
    examples = [('Oda', ODA_RAYS, ODA_CONES), ('Z(1,1)', z_rays(1), Z_CONES), ('Z(2,2)', z_rays(2), Z_CONES)]
    matrices = [((0,0,1),(1,0,0),(0,1,0)), ((1,1,0),(0,1,0),(0,0,1)), ((-1,0,0),(0,1,1),(0,0,1))]
    for name, rays, cones in examples:
        rr, cc, hh, initial, batches = canonical_projectivization(rays, cones)
        print(name, 'derived (rays, max cones, max mult)=', initial,
              '; final (rays, max cones)=', (len(rr), len(cc)), '; resolution batches=', batches, flush=True)
        for matrix in matrices:
            assert abs(det(*matrix)) == 1
            tr = [transform(v, matrix) for v in rays]
            ss, dd, gg, init2, batch2 = canonical_projectivization(tr, list(reversed(cones)))
            assert geometric_fan([transform(v, matrix) for v in rr], cc) == geometric_fan(ss, dd)
            assert initial == init2 and batches == batch2
            hdict = {transform(v, matrix): h for v, h in zip(rr, hh)}
            assert all(hdict[v] == h for v, h in zip(ss, gg))
        print(name, ': strict support, smoothness, multiplicity decrease, and three unimodular covariance tests PASS.', flush=True)
    print('ALL FINITE CANONICAL-CONSTRUCTION CHECKS PASSED. The manuscript contains the all-dimensional proof.')



# Symmetry obstruction and the three-curve refinement.

def image_cone(cone, permutation):
    return tuple(sorted(permutation[i] for i in cone))


def test_symmetry():
    rays = list(ODA_RAYS)
    cones = [tuple(sorted(c)) for c in ODA_CONES]
    cycle = {1: 2, 2: 3, 3: 1, 4: 4, 5: 6, 6: 7, 7: 5}
    assert {image_cone(c, cycle) for c in cones} == set(cones)
    edges = wall_rows(rays, cones)
    assert not [e for e in edges if image_cone(e, cycle) == e]
    assert [c for c in cones if image_cone(c, cycle) == c] == [(1, 2, 3)]
    print('Original fan: cyclic symmetry; no fixed 2-cone; unique fixed 3-cone 123.')

    point_rays = rays + [(1, 1, 1)]
    point_cones = [c for c in cones if c != (1, 2, 3)]
    point_cones += [(1, 2, 8), (1, 3, 8), (2, 3, 8)]
    lifted = dict(cycle)
    lifted[8] = 8
    point_rows = wall_rows(point_rays, point_cones)
    assert not [e for e in point_rows if image_cone(e, lifted) == e]
    assert not [c for c in point_cones if image_cone(c, lifted) == c]
    obstruction = {(1, 7): 1, (2, 5): 1, (3, 6): 1}
    assert not any(add_rows(point_rows, obstruction))
    assert all(any(point_rows[e]) for e in obstruction)
    assert all(abs(det(*(point_rays[i-1] for i in c))) == 1 for c in point_cones)
    print('After blowing up 123: still nonprojective; no fixed 2- or 3-cones.')

    selected = [(1, 7), (2, 5), (3, 6)]
    for i, e in enumerate(selected):
        for f in selected[i+1:]:
            assert not any(set(e).union(f).issubset(c) for c in cones)
    outputs = []
    for order in permutations(selected):
        rr, cc = rays, cones
        for edge in order:
            rr, cc = subdivide(rr, cc, edge)
        outputs.append(geometric_fan(rr, cc))
        values = [0, 0, 0, -7, -5, -5, -5] + [-4]*3
        bs = bends(rr, cc, values)
        assert min(bs.values()) == 1
        assert set(bs.values()) == {1, 3, 4}
        assert all(abs(det(*(rr[i-1] for i in c))) == 1 for c in cc)
        assert (len(rr), len(bs), len(cc)) == (10, 24, 16)
        transformed = [tuple((v[2], v[0], v[1])) for v in rr]
        assert geometric_fan(transformed, cc) == geometric_fan(rr, cc)
    assert len(set(outputs)) == 1
    print('Three selected curves are disjoint; all six subdivision orders agree.')
    print('Symmetric output: f=(10,24,16), smooth, H=(0,0,0,-7,-5,-5,-5,-4,-4,-4), minimum bend 1.')

    # Every lattice automorphism maps the smooth cone 123 to a maximal cone.
    # Its values on e1,e2,e3 therefore occur among these ordered triples.
    group = []
    for cone in cones:
        for ids in permutations(cone):
            columns = [rays[i-1] for i in ids]
            def transform(v):
                return tuple(sum(v[j]*columns[j][k] for j in range(3))
                             for k in range(3))
            transformed = [transform(v) for v in rays]
            if set(transformed) != set(rays):
                continue
            p = {i: rays.index(v)+1 for i, v in enumerate(transformed, 1)}
            if {image_cone(c, p) for c in cones} == set(cones):
                group.append(p)
    assert len(group) == 3 and cycle in group
    print('Full lattice automorphism group has order 3.')
    print('ALL SYMMETRY CHECKS PASSED. The general impossibility and minimality arguments are proved in the manuscript.')



if __name__ == '__main__':
    if not __debug__:
        raise RuntimeError('Run without -O: assertions implement the checks.')
    test_oda()
    test_full_runs()
    test_parameter_grid()
    test_diagonal_and_direct()
    test_simplicial_normalization()
    test_symmetry()
    test_canonical_projectivization()
    print('ALL STATED FINITE EXACT-ARITHMETIC CHECKS PASSED.')
    print('The manuscript supplies the general proofs; finite tests do not prove the all-dimensional or infinite-family statements.')


==> anc/verify_wedges.py <==
#!/usr/bin/env python3
"""Online Resource 2: Exact-arithmetic verification software
Article: Sharp Bounds and Canonical Blow-ups for Toric Projectivization
Author and corresponding author: Parsa Bakhtary
Affiliation: Independent, Sunnyvale, California, USA
Email: pbakhtary@gmail.com

Exact finite checks for multiplicity-capped chains and toric wedges.

Uses toric_exact_lib for rational linear algebra. No external packages are
needed for the checks called here. Run without python -O.
"""
from fractions import Fraction as Q
from itertools import combinations
from toric_exact_lib import SimplicialFan

CONES = [(1,2,4),(2,3,4),(3,4,5),(4,5,6),(1,4,6),(1,6,7),
         (1,2,7),(2,3,7),(3,5,8),(5,6,8),(3,7,8),(6,7,8)]


def family(a, b):
    rays = [(-1,b,0),(0,-1,0),(1,-1,0),(-1,0,-1),
            (0,0,-1),(0,1,0),(0,0,1),(1,0,a)]
    return SimplicialFan(rays, [[i-1 for i in c] for c in CONES])


def wedge(fan, vertex, heights=None):
    """Canonical wedge; old vertex index becomes v_+, last index is v_-."""
    rays = [r + (int(i == vertex),) for i, r in enumerate(fan.rays)]
    minus = len(rays)
    rays.append((0,) * fan.n + (-1,))
    cones = []
    for cone in fan.cones:
        if vertex in cone:
            cones.append(cone | {minus})
        else:
            cones.extend([cone | {vertex}, cone | {minus}])
    out = SimplicialFan(rays, cones)
    return out, None if heights is None else list(heights) + [Q(0)]


def check_ample(fan, heights):
    bends = [fan.bend(row, heights) for _, row in fan.bend_functionals()]
    assert min(bends) > 0, min(bends)


def coarse_chain(a, b, cap):
    fan = family(a, b)
    prev = 0
    js = list(range(cap, b, cap)) + [b]
    for j in js:
        prev = fan.star_subdivide(frozenset([prev, 1]), (-1, b-j, 0))
        assert fan.max_mult() <= cap
    assert len(js) == (b + cap - 1) // cap
    C = a * (b + 3) + 2
    eps = Q(1, b * (b + 1))
    h0 = [-(b+1), 0, 0, 1, 0, -1, -(b+3), -a*(b+3)-1]
    heights = [Q(h) - C*abs(v[1]) for h, v in zip(h0, fan.rays[:8])]
    heights += [Q(-(b+1)) - C*abs(b-j) + eps*Q(j*(2*b+1-j), 2)
                for j in js]
    check_ample(fan, heights)
    for cone in fan.cones:
        signs = [fan.rays[i][1] for i in cone]
        assert min(signs) >= 0 or max(signs) <= 0
    return fan, heights


def check_quotient(fan, original):
    """Quotient star of the last (negative vertical) wedge ray."""
    minus = len(fan.rays) - 1
    actual = {frozenset(fan.rays[i][:-1] for i in c if i != minus)
              for c in fan.cones if minus in c}
    expected = {frozenset(original.rays[i] for i in c) for c in original.cones}
    assert actual == expected


def check_stellar_commutation(base, vertex):
    count = 0
    for dim in range(2, base.n + 1):
        for face in base.all_faces(dim):
            ray = tuple(sum(base.rays[i][k] for i in face) for k in range(base.n))
            subdiv = base.copy()
            subdiv.star_subdivide(face, ray)
            left, _ = wedge(subdiv, vertex)
            right, _ = wedge(base, vertex)
            lifted_face = face | {len(base.rays)} if vertex in face else face
            right.star_subdivide(lifted_face, ray + (0,))
            assert left.cone_set_of_vectors() == right.cone_set_of_vectors()
            assert right.is_smooth()
            count += 1
    return count


def main():
    grid = 0
    for a in range(1, 9):
        for b in range(1, 13):
            for cap in range(1, 9):
                coarse_chain(a, b, cap)
                grid += 1
    print(f"{grid} coarse-chain cases: exact strict support, ray count, sign adaptation, and multiplicity cap PASS")

    wedge_cases = 0
    for a, b in [(1,1), (3,5), (7,4), (9,11)]:
        for cap in [1, 2, 3, 5, 12]:
            base = family(a, b)
            refined, heights = coarse_chain(a, b, cap)
            for dimension in range(4, 8):
                old_base, old_refined = base, refined
                base, _ = wedge(base, 5)
                refined, heights = wedge(refined, 5, heights)
                assert base.n == dimension and len(base.rays) - dimension == 5
                assert base.is_smooth()
                assert refined.max_mult() <= cap
                assert len(refined.rays) - len(base.rays) == (b+cap-1)//cap
                check_quotient(base, old_base)
                check_quotient(refined, old_refined)
                check_ample(refined, heights)
                wedge_cases += 1
    print(f"{wedge_cases} iterated-wedge cases in dimensions 4-7: Picard five, quotient stars, multiplicities, strict support, and ray counts PASS")

    base = family(3, 4)
    lifted, _ = wedge(base, 5)
    count = sum(check_stellar_commutation(fan, vertex)
                for fan in [base, lifted] for vertex in [0, 5])
    print(f"{count} ordinary subdivisions: wedge commutes with lifted blow-up (including centers containing the wedge vertex) PASS")
    print("These finite checks supplement the general proofs in the manuscript; they do not independently certify the minimum-ray lower bounds.")


if __name__ == "__main__":
    main()

